28 -- 40 GHz variability and polarimetry of bright compact sources in the QUIJOTE cosmological fields

We observed 51 sources in the Q-U-I JOint TEnerife (QUIJOTE) cosmological fields which were brighter than 1 Jy at 30 GHz in the Planck Point Source Catalogue (version 1), with the Very Large Array at 28 -- 40 GHz, in order to characterise their high-radio-frequency variability and polarization properties. We find a roughly log-normal distribution of polarization fractions with a median of 2%, in agreement with previous studies, and a median rotation measure (RM) of $\approx$ 1110 rad m$^{-2}$ with one outlier up to $\approx$ 64000 rad m$^{-2}$ which is among the highest RMs measured in quasar cores. We find hints of a correlation between the total intensity flux density and median polarization fraction. We find 59% of sources are variable in total intensity, and 100% in polarization at $3\sigma$ level, with no apparent correlation between total intensity variability and polarization variability. This indicates that it will be difficult to model these sources without simultaneous polarimetric monitoring observations and they will need to be masked for cosmological analysis.

==> anc/Table4_full_r2.txt <==
#     PCCS1_030     PCCS2_030          RA          Dec       Epoch      S0     dS0   alpha d_alpha      P0     dP0   alpha_P d_alpha_P   phi0  dphi0     RM    dRM
  G206.82+35.81 G206.80+35.82 08:54:48.87  20:06:30.60 57091.06306  5.5528  0.2777  -0.156   0.101 0.02064 0.00186     0.551     0.101 144.15   0.93    160    169
  G211.56+60.99 G211.58+61.01 10:43:09.03  24:08:35.40 57091.06306  0.7718  0.0386  -0.170   0.100 0.06288 0.00186     0.075     0.043  76.52   0.68    204     95
  G200.04+31.88 G200.02+31.88 08:30:52.09  24:10:59.80 57091.06306  0.7326  0.0366   0.058   0.101 0.01624 0.00195    -0.358     0.360  31.72   1.70   3003    330
  G198.82+44.43 G198.86+44.42 09:23:51.52  28:15:25.00 57091.06306  0.9126  0.0456   0.238   0.100     nan 0.00186       nan       nan    nan    nan    nan    nan
  G174.43+69.81 G174.48+69.81 11:30:53.28  38:15:18.50 57091.06306  1.0212  0.0511  -0.277   0.100 0.02594 0.00185     0.411     0.077 151.77   1.11   2307    206
  G183.71+46.17 G183.71+46.16 09:27:03.01  39:02:20.90 57091.06306  7.3728  0.3687  -0.301   0.101 0.01772 0.00204     0.096     0.460 137.41   1.35   -195    240
  G182.17+34.17 G182.17+34.17 08:24:55.48  39:16:41.90 57091.06306  0.7121  0.0356  -0.426   0.101 0.06189 0.00191     0.323     0.079  44.50   0.68   -789     93
  G181.02+50.29 G180.96+50.29 09:48:55.34  40:39:44.60 57091.06306  0.5709  0.0286  -0.455   0.100 0.01440 0.00185    -0.899     0.114 176.76   1.53   4664    300
  G177.37+58.35 G177.37+58.35 10:33:03.71  41:16:06.20 57091.06306  1.1022  0.0551  -0.283   0.100 0.01882 0.00185    -0.144     0.107   5.38   1.54   3181    308
  G178.26+33.40 G178.25+33.39 08:18:16.00  42:22:45.40 57091.06306  0.6300  0.0315  -0.360   0.101 0.02972 0.00186     0.080     0.073 108.32   1.18    391    223
  G175.72+44.81 G175.72+44.81 09:20:58.46  44:41:54.00 57091.06306  2.3493  0.1175   0.022   0.100 0.01957 0.00186    -0.793     0.105  76.35   1.53  -1007    301
  G152.23+41.00 G152.24+41.00 09:21:36.23  62:15:52.20 57091.06306  0.8449  0.0423  -0.245   0.101 0.04056 0.00192     0.226     0.122 137.42   0.87  -1529    150
  G145.78+43.13 G145.75+43.13 09:58:47.25  65:33:54.80 57091.06306  1.7473  0.0874   0.060   0.101 0.13698 0.00221     0.031     0.083   3.81   0.66   -440     82
  G135.91+43.92 G135.95+43.93 10:56:53.62  70:11:45.90 57091.06306  0.3321  0.0166   0.111   0.100 0.00719 0.00186     0.435     0.351 168.49   4.00   -224    828
  G143.53+34.42 G143.53+34.42 08:41:24.36  70:53:42.20 57091.06306  2.8432  0.1422   0.171   0.101 0.01885 0.00133    -1.187     0.139  92.04   0.86    961    162
  G135.47+42.26 G135.44+42.27 10:48:27.62  71:43:35.90 57091.06306  0.5203  0.0260  -0.307   0.100 0.02289 0.00190    -0.289     0.193 138.59   1.26    168    227
  G133.79+42.34 G133.79+42.33 11:01:48.81  72:25:37.10 57091.06306  0.5540  0.0277  -0.349   0.101 0.00920 0.00187    -3.109     0.320 159.15   3.36  -8102    655
  G131.84-60.98 G131.84-61.00 01:08:38.77  01:35:00.30 57096.67034  2.2166  0.1109  -0.367   0.101 0.01281 0.00190     0.703     0.213 108.16   2.22  -1082    447
  G091.12-47.97 G091.12-47.98 23:27:33.58  09:40:09.50 57096.67034  1.0804  0.0540  -0.266   0.100 0.00941 0.00190    -0.754     0.234  62.21   3.37    233    671
  G152.57-47.29 G152.59-47.34 02:11:13.18  10:51:34.80 57096.67034  0.9759  0.0488  -0.149   0.101 0.06494 0.00195     0.078     0.075 131.69   0.80   -124     96
  G107.00-50.62 G107.06-50.60 00:10:31.01  10:58:29.50 57096.67034  0.2391  0.0120  -1.109   0.101 0.01288 0.00190     1.721     0.219 100.37   2.78   3971    554
  G134.59-50.34 G134.60-50.35 01:21:41.60  11:49:50.40 57096.67034  1.2321  0.0616  -0.520   0.101 0.01971 0.00210     0.306     0.432  35.35   2.25   1449    407
  G157.08-42.72 G157.06-42.73 02:31:45.89  13:22:54.70 57096.67034  1.1184  0.0560  -0.560   0.102 0.01073 0.00201     0.594     0.599 135.14   2.65   -566    528
  G147.84-44.04 G147.85-44.00 02:04:50.41  15:14:11.00 57096.67034  0.9291  0.0465  -0.470   0.101 0.02801 0.00198     2.519     0.214 159.96   1.80 -55569    347
  G086.10-38.18 G086.11-38.18 22:53:57.75  16:08:53.60 57096.67034 18.3414  0.9172  -0.175   0.100 0.01617 0.00192     0.323     0.213 111.15   1.96   2687    364
  G156.86-39.13 G156.81-39.12 02:38:38.93  16:36:59.30 57096.67034  1.9711  0.0986   0.321   0.101 0.03328 0.00190     0.009     0.077  30.26   1.24  -2243    222
  G141.09-38.56 G141.07-38.58 01:52:18.06  22:07:07.70 57096.67034  1.6594  0.0830  -0.087   0.100 0.03354 0.00189     0.446     0.058  69.22   1.06   -541    179
  G090.09-25.64 G090.09-25.65 22:36:22.47  28:28:57.40 57096.67034  1.7175  0.0859   0.129   0.100 0.01848 0.00206     1.743     0.418 172.11   2.60   2957    585
  G149.50-28.53 G149.47-28.51 02:37:52.41  28:48:09.00 57096.67034  2.8818  0.1442  -0.057   0.101 0.04145 0.00189    -0.410     0.049 149.21   0.86    121    121
  G124.55-32.50 G124.53-32.46 00:57:48.89  30:21:08.80 57096.67034  0.5371  0.0269  -0.226   0.100     nan 0.00194       nan       nan    nan    nan    nan    nan
  G140.56-28.12 G140.59-28.13 02:05:04.93  32:12:30.10 57096.67034  1.5501  0.0775  -0.265   0.100 0.03352 0.00194     0.181     0.127  99.37   0.95  -1116    134
  G140.23-16.73 G140.22-16.76 02:23:11.41  42:59:31.40 57096.67034  0.1613  0.0081  -0.115   0.100     nan 0.00206       nan       nan    nan    nan    nan    nan
  G130.78-14.31 G130.78-14.31 01:36:58.59  47:51:29.10 57096.67034  2.4533  0.1227  -0.172   0.100 0.02052 0.00190     0.698     0.134 150.71   1.28  -1148    229
  G129.09-13.46 G129.09-13.45 01:28:08.06  49:01:06.00 57096.67034  0.4644  0.0232   0.238   0.100 0.01133 0.00190    -0.612     0.228  35.65   2.91   7345    547
  G055.14+46.37 G055.15+46.38 16:13:41.06  34:12:47.90 57433.35512  3.7187  0.1860  -0.286   0.101 0.02019 0.00191     0.455     0.319  85.91   0.99    -10    214
  G061.07+42.34 G061.09+42.35 16:35:15.49  38:08:04.50 57433.35512  3.6797  0.1841   0.044   0.101 0.03134 0.00181    -0.042     0.110 170.08   0.57    643    116
  G064.03+31.01 G064.04+31.02 17:34:20.58  38:57:51.40 57433.35512  1.4621  0.0732   0.153   0.102 0.03726 0.00180     0.272     0.085  96.13   0.65    911    145
  G063.46+40.96 G063.46+40.96 16:42:58.81  39:48:37.00 57433.35512  5.2589  0.2630  -0.137   0.101 0.04057 0.00178    -0.622     0.044  73.28   0.53  -2590    106
  G071.46+33.28 G071.45+33.29 17:27:27.65  45:30:39.70 57433.35512  1.1817  0.0591  -0.162   0.101 0.01146 0.00178    -0.736     0.153 170.13   1.88  -1349    395
  G073.40+41.88 G073.41+41.89 16:37:45.13  47:17:33.80 57433.35512  0.6014  0.0301   0.126   0.101 0.02144 0.00179     0.380     0.098 110.48   0.89  -8193    207
  G077.23+23.50 G077.24+23.50 18:29:31.80  48:44:46.70 57433.35512  1.5303  0.0825  -0.451   0.143 0.01437 0.00199     2.643     0.569 104.39   2.04  -2983    489
  G145.65+64.96 G145.60+64.97 11:53:24.47  49:31:08.83 57433.35512  0.7481  0.0374  -0.455   0.100 0.01631 0.00186     0.013     0.320  15.09   2.76   4049    514
  G079.56+31.72 G079.56+31.74 17:40:36.98  52:11:43.40 57433.35512  1.6190  0.0810  -0.107   0.102 0.01143 0.00180    -0.511     0.272  56.58   2.28   4679    400
  G098.27+58.31 G098.30+58.31 14:19:46.60  54:23:14.80 57433.35512  3.7957  0.1898  -0.010   0.100 0.03339 0.00179    -0.177     0.077 109.31   0.87   -924    182
  G085.73+26.11 G085.72+26.07 18:24:07.07  56:51:01.50 57433.35512  0.9495  0.0476  -0.079   0.103 0.05991 0.00179    -0.683     0.038  19.59   0.56    805    117
  G086.64+40.35 G086.66+40.34 16:38:13.46  57:20:24.00 57433.35512  1.7622  0.0881  -0.267   0.100 0.01910 0.00178    -0.078     0.082 113.37   1.17   -585    248
  G105.20+49.72 G105.21+49.72 14:36:45.80  63:36:37.90 57433.35512  0.5165  0.0258  -0.680   0.100 0.02008 0.00179     0.135     0.127 135.73   1.26   2668    281
  G097.50+25.03 G097.48+25.04 18:49:16.08  67:05:41.70 57433.35512  2.0378  0.1020  -0.062   0.102 0.03393 0.00178     0.288     0.056 154.71   0.78     42    168
  G100.68+36.62 G100.68+36.61 16:42:07.85  68:56:39.70 57433.35512  1.8747  0.0938  -0.290   0.101 0.06643 0.00180     0.466     0.041 166.86   0.30    739     61
  G100.13+29.16 G100.13+29.16 18:06:50.68  69:49:28.10 57433.35512  1.2711  0.0636  -0.015   0.101 0.00951 0.00179    -0.424     0.260  83.88   2.79   4647    621
  G131.84-60.98 G131.84-61.00 01:08:38.77  01:35:00.30 57458.69406  2.3541  0.1177  -0.455   0.101 0.04373 0.00190     0.271     0.137  85.94   0.93   -599    175
  G152.57-47.29 G152.59-47.34 02:11:13.18  10:51:34.80 57458.69406  0.7469  0.0374  -0.309   0.101 0.01486 0.00201    -0.923     0.554 179.24   3.47  -1094    701
  G134.59-50.34 G134.60-50.35 01:21:41.60  11:49:50.40 57458.69406  0.9270  0.0464  -0.696   0.101 0.04992 0.00200     0.285     0.163  41.68   0.91   -169    162
  G147.84-44.04 G147.85-44.00 02:04:50.41  15:14:11.00 57458.69406  0.9330  0.0467  -0.577   0.101 0.01506 0.00191     2.735     0.422   6.86   2.84 -64027    616
  G086.10-38.18 G086.11-38.18 22:53:57.75  16:08:53.60 57458.69406 17.8980  0.8950  -0.277   0.100 0.02898 0.00182     0.874     0.110 102.88   1.60   1617    335
  G156.86-39.13 G156.81-39.12 02:38:38.93  16:36:59.30 57458.69406  2.1920  0.1097  -0.399   0.102 0.01502 0.00192    -0.592     0.415  26.05   3.77   1735    733
  G141.09-38.56 G141.07-38.58 01:52:18.06  22:07:07.70 57458.69406  1.8946  0.0948  -0.272   0.101 0.04488 0.00184     0.121     0.087  71.89   1.18  -2160    228
  G090.09-25.64 G090.09-25.65 22:36:22.47  28:28:57.40 57458.69406  1.5003  0.0750  -0.194   0.100 0.03309 0.00193     1.195     0.203  46.19   1.74   1938    380
  G149.50-28.53 G149.47-28.51 02:37:52.41  28:48:09.00 57458.69406  2.1899  0.1095  -0.371   0.101 0.00672 0.00187    -2.629     0.715 145.06  10.42   3377   1945
  G140.56-28.12 G140.59-28.13 02:05:04.93  32:12:30.10 57458.69406  1.3116  0.0656  -0.637   0.101 0.04084 0.00185     0.283     0.105  67.07   1.47   -945    293
  G108.97-09.47 G108.97-09.45 23:22:26.00  50:57:52.00 57458.69406  0.7442  0.0372  -1.034   0.101 0.07131 0.00194    -0.042     0.092   1.96   1.05  -3309    207
  G091.12-47.97 G091.12-47.98 23:27:33.58  09:40:09.50 57920.46938  1.1118  0.0556  -0.264   0.100 0.01116 0.00181    -0.006     0.457  10.20   2.14   -983    425
  G107.00-50.62 G107.06-50.60 00:10:31.01  10:58:29.50 57920.46938  0.5457  0.0273  -0.332   0.100     nan 0.00185       nan       nan    nan    nan    nan    nan
  G157.08-42.72 G157.06-42.73 02:31:45.89  13:22:54.70 57920.46938  1.2397  0.0620  -0.416   0.100 0.01016 0.00183     1.375     0.562  29.18   5.11  -3485   1035
  G124.55-32.50 G124.53-32.46 00:57:48.89  30:21:08.80 57920.46938  0.5211  0.0261  -0.285   0.100     nan 0.00179       nan       nan    nan    nan    nan    nan
  G140.23-16.73 G140.22-16.76 02:23:11.41  42:59:31.40 57920.46938  0.1589  0.0079  -0.205   0.100     nan 0.00192       nan       nan    nan    nan    nan    nan
  G130.78-14.31 G130.78-14.31 01:36:58.59  47:51:29.10 57920.46938  2.8009  0.1401  -0.174   0.100 0.01464 0.00180     0.024     0.316   2.17   1.68    959    360
  G129.09-13.46 G129.09-13.45 01:28:08.06  49:01:06.00 57920.46938  0.9094  0.0455   0.202   0.100     nan 0.00180       nan       nan    nan    nan    nan    nan
  G108.97-09.47 G108.97-09.45 23:22:26.00  50:57:52.00 57920.46938  0.7762  0.0388  -0.650   0.100 0.05389 0.00178    -0.163     0.074 148.84   0.71   -750    128
  G071.46+33.28 G071.45+33.29 17:27:27.65  45:30:39.70 58440.92634  0.9317  0.0466   0.006   0.101 0.01502 0.00202     0.026     0.266 101.31   2.33   5024    419
  G077.23+23.50 G077.24+23.50 18:29:31.80  48:44:46.70 58440.92634  1.3516  0.0728  -0.162   0.143 0.02136 0.00211     0.369     0.321  75.42   2.54  -4710    465
  G079.56+31.72 G079.56+31.74 17:40:36.98  52:11:43.40 58440.92634  0.4739  0.0237  -0.118   0.101     nan 0.00206       nan       nan    nan    nan    nan    nan
  G085.73+26.11 G085.72+26.07 18:24:07.07  56:51:01.50 58440.92634  1.5526  0.0777  -0.018   0.102 0.10061 0.00208     0.329     0.061  31.41   0.71     57    135
  G086.64+40.35 G086.66+40.34 16:38:13.46  57:20:24.00 58440.92634  1.3603  0.0680  -0.169   0.101 0.01769 0.00200    -1.408     0.146  66.77   1.69   2024    320
  G097.50+25.03 G097.48+25.04 18:49:16.08  67:05:41.70 58440.92634  1.0801  0.0540   0.027   0.102 0.02306 0.00201     0.178     0.139   6.92   1.16    684    237
  G100.68+36.62 G100.68+36.61 16:42:07.85  68:56:39.70 58440.92634  1.0503  0.0525  -0.282   0.101 0.01192 0.00199     1.163     0.168 166.63   1.91  -3330    389
  G100.13+29.16 G100.13+29.16 18:06:50.68  69:49:28.10 58440.92634  2.2276  0.1115   0.312   0.102     nan 0.00213       nan       nan    nan    nan    nan    nan
  G174.43+69.81 G174.48+69.81 11:30:53.28  38:15:18.50 58466.46919  0.7847  0.0392  -0.475   0.100     nan 0.00255       nan       nan    nan    nan    nan    nan
  G145.65+64.96 G145.60+64.97 11:53:24.47  49:31:08.83 58466.46919  0.9432  0.0472  -0.284   0.100 0.03601 0.00227     1.643     0.161   9.92   1.27     65    274
  G098.27+58.31 G098.30+58.31 14:19:46.60  54:23:14.80 58466.46919  1.0585  0.0529  -0.170   0.100 0.02585 0.00222    -0.088     0.141  67.05   2.13     90    438
  G105.20+49.72 G105.21+49.72 14:36:45.80  63:36:37.90 58466.46919  0.4929  0.0246  -0.779   0.100 0.02327 0.00224     0.209     0.182 164.79   2.16    147    441
  G055.14+46.37 G055.15+46.38 16:13:41.06  34:12:47.90 58468.83231  3.0550  0.1530  -0.594   0.103 0.01074 0.00178     0.095     0.162 178.87   1.22   2517    276
  G061.07+42.34 G061.09+42.35 16:35:15.49  38:08:04.50 58468.83231  5.0138  0.2511  -0.180   0.103 0.01446 0.00178     0.081     0.081  70.27   1.21   -740    252
  G064.03+31.01 G064.04+31.02 17:34:20.58  38:57:51.40 58468.83231  1.2856  0.0644  -0.066   0.105 0.02275 0.00181    -0.318     0.138   3.27   1.09  -2954    242
  G063.46+40.96 G063.46+40.96 16:42:58.81  39:48:37.00 58468.83231  5.0224  0.2515  -0.229   0.103 0.03013 0.00190    -0.952     0.196  27.10   1.10   5600    272
  G073.40+41.88 G073.41+41.89 16:37:45.13  47:17:33.80 58468.83231  1.3235  0.0662  -0.317   0.101 0.01081 0.00202     1.035     0.813  31.83   2.86   2839    585
  G152.23+41.00 G152.24+41.00 09:21:36.23  62:15:52.20 58511.63874  1.3139  0.0657  -0.318   0.101 0.03964 0.00194     0.152     0.100 150.37   1.09   -358    224
  G145.78+43.13 G145.75+43.13 09:58:47.25  65:33:54.80 58511.63874  1.2970  0.0649   0.624   0.101 0.00722 0.00205    -1.076     1.045 162.11   4.11 -18889    818
  G135.91+43.92 G135.95+43.93 10:56:53.62  70:11:45.90 58511.63874  0.5927  0.0296  -0.357   0.100 0.02513 0.00199     0.167     0.224  90.59   0.98    617    201
  G143.53+34.42 G143.53+34.42 08:41:24.36  70:53:42.20 58511.63874  1.5555  0.0778  -0.531   0.101 0.03550 0.00192     0.005     0.071  99.94   0.98   3257    198
  G135.47+42.26 G135.44+42.27 10:48:27.62  71:43:35.90 58511.63874  1.0327  0.0516  -0.288   0.100 0.01882 0.00198    -0.788     0.283  53.60   1.37   -719    266
  G133.79+42.34 G133.79+42.33 11:01:48.81  72:25:37.10 58511.63874  0.7596  0.0380   0.133   0.101 0.01117 0.00209     2.652     0.746 142.35   2.43  -1438    546

